Investigating the Nature of the Luminous Ambiguous Nuclear Transient ASASSN-17jz

We present observations of the extremely luminous but ambiguous nuclear transient (ANT) ASASSN-17jz, spanning roughly 1200 days of the object's evolution. ASASSN-17jz was discovered by the All-Sky Automated Survey for Supernovae (ASAS-SN) in the galaxy SDSS J171955.84+414049.4 on UT 2017 July 27 at a redshift of $z=0.1641$. The transient peaked at an absolute $B$-band magnitude of $M_{B,{\rm peak}}=-22.81$, corresponding to a bolometric luminosity of $L_{\rm bol,peak}=8.3\times10^{44}$~erg~s$^{-1}$, and exhibited late-time ultraviolet emission that was still ongoing in our latest observations. Integrating the full light curve gives a total emitted energy of $E_{\rm tot}=(1.36\pm0.08)\times10^{52}$~erg, with $(0.80\pm0.02)\times10^{52}$~erg of this emitted within 200 days of peak light. This late-time ultraviolet emission is accompanied by increasing X-ray emission that becomes softer as it brightens. ASASSN-17jz exhibited a large number of spectral emission lines most commonly seen in active galactic nuclei (AGNs) with little evidence of evolution. It also showed transient Balmer features which became fainter and broader over time, and are still being detected $>1000$ days after peak brightness. We consider various physical scenarios for the origin of the transient, including supernovae (SNe), tidal disruption events (TDEs), AGN outbursts, and ANTs. We find that the most likely explanation is that ASASSN-17jz was an SN~IIn occurring in or near the disk of an existing AGN, and that the late-time emission is caused by the AGN transitioning to a more active state.

==> anc/tab3_mr.txt <==
Title: Investigating the Nature of the Luminous Ambiguous Nuclear Transient ASASSN-17jz
Authors: T. W.-S. Holoien et al.
Table: Table 3 - Stacked Host-Subtracted Photometry of ASASSN-17jz
================================================================================
Byte-by-byte Description of file: datafile.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label      Explanations
--------------------------------------------------------------------------------
   1- 17 A17    d       MJD        MJD or Combined MJD Range (1)
  19- 22 A4     ---     Filter     Photometric Filter
  24- 33 A10    mag     Magnitude  Magnitude and Uncertainty or 3-sigma Upper Limit (2, 3)
--------------------------------------------------------------------------------
Note (1):   A range of MJDs indicates the MJD range of all observations combined to obtain a single magnitude measurement
Note (2):   All magnitudes are in the AB system and have been corrected for Galactic extinction
Note (3):   All BVRI, gri, and ATLAS c and o data have been stacked in bins of 1  day, as described in the text. Swift UV+U data are not stacked except for the final two epochs
--------------------------------------------------------------------------------
57968.28          I    17.03 0.11 
57970.29-57972.28 I    16.90 0.04 
57973.27-57974.28 I    16.88 0.05 
57976.27-57977.29 I    16.76 0.04 
57979.24-57980.28 I    16.79 0.04 
57982.24-57983.27 I    16.88 0.04 
57984.24-57985.24 I    16.83 0.04 
57987.25-57989.23 I    16.94 0.04 
57990.16-57991.24 I    16.81 0.04 
57994.22-57995.22 I    16.93 0.04 
57996.23-57998.21 I    16.87 0.05 
58002.19-58004.14 I    17.10 0.04 
58004.21-58006.14 I    17.08 0.04 
58009.19-58011.14 I    17.12 0.04 
58012.17-58014.17 I    17.10 0.04 
58019.16          I    17.24 0.09 
58021.16-58023.16 I    17.22 0.06 
58025.15-58027.14 I    17.27 0.05 
58028.13-58029.14 I    17.13 0.06 
58030.13-58032.11 I    17.26 0.06 
58033.14-58034.11 I    17.34 0.06 
58035.14          I    17.30 0.09 
58038.11          I    17.43 0.11 
58040.11          I    17.56 0.11 
58043.18          I    17.76 0.15 
58052.15          I    17.82 0.14 
57963.26-57964.25 i    16.85 0.01 
57965.24-57965.31 i    16.85 0.01 
57966.24          i    16.80 0.01 
57968.32          i    16.80 0.07 
57971.30-57972.28 i    16.78 0.01 
57973.30-57974.28 i    16.75 0.01 
57975.25          i    16.82 0.01 
57977.24          i    16.72 0.01 
57978.24          i    16.74 0.01 
57979.24          i    16.79 0.01 
57980.25-57981.24 i    16.76 0.01 
57986.22          i    16.73 0.01 
57988.22          i    16.68 0.01 
57989.22          i    16.74 0.01 
57990.23-57991.22 i    16.74 0.01 
57993.22          i    16.77 0.01 
57996.22          i    16.88 0.02 
57997.22          i    16.86 0.03 
57998.22          i    16.87 0.02 
57999.22          i    16.92 0.02 
58002.17          i    17.03 0.09 
58004.19-58004.22 i    16.95 0.02 
58005.22          i    16.93 0.02 
58006.25-58007.22 i    16.94 0.01 
58008.22          i    16.95 0.03 
58009.23          i    16.91 0.02 
58011.23          i    17.01 0.02 
58013.23          i    17.06 0.05 
58015.23          i    17.02 0.02 
58018.18          i    17.09 0.02 
58019.18          i    17.12 0.02 
58020.18          i    17.09 0.02 
58021.18          i    17.11 0.02 
58023.18          i    17.18 0.02 
58025.18          i    17.20 0.02 
58027.18-58028.18 i    17.33 0.02 
58029.18          i    17.24 0.03 
58031.18          i    17.28 0.04 
58032.18          i    17.31 0.04 
58034.14-58035.11 i    17.28 0.01 
58037.14-58038.10 i    17.38 0.01 
58040.15-58041.11 i    17.46 0.02 
58042.11-58043.10 i    17.43 0.01 
58045.14-58046.13 i    17.43 0.02 
58047.12          i    17.54 0.03 
58050.10          i    17.56 0.02 
58057.16          i    17.45 0.04 
58059.10          i    17.68 0.03 
58063.10          i    17.65 0.03 
58069.09          i    17.81 0.03 
58074.10          i    17.99 0.04 
58079.08          i    18.10 0.05 
58085.08          i    18.09 0.05 
58118.52          i    18.49 0.07 
58123.54          i    18.52 0.09 
58133.51          i    18.50 0.11 
58136.52          i    18.26 0.04 
58144.52          i    18.51 0.04 
58149.53          i    18.59 0.04 
58281.40          i    19.31 0.09 
57887.59-57887.62 o    >19.41 --- 
57892.57-57892.62 o    20.10 0.24 
57896.52-57896.60 o    19.58 0.09 
57899.55-57899.60 o    19.22 0.09 
57900.55-57900.60 o    19.21 0.11 
57903.53-57903.59 o    19.02 0.08 
57904.53-57904.59 o    19.04 0.10 
57906.50-57906.54 o    18.92 0.02 
57907.52-57907.58 o    18.80 0.06 
57910.47-57910.53 o    18.49 0.05 
57911.51-57911.56 o    18.22 0.27 
57912.52-57912.58 o    18.32 0.10 
57914.46-57914.51 o    18.19 0.05 
57915.52-57915.58 o    18.09 0.07 
57916.50-57916.55 o    17.90 0.04 
57925.45-57925.48 o    17.47 0.01 
57927.44-57927.47 o    17.50 0.01 
57929.44-57929.47 o    17.40 0.01 
57933.43-57933.46 o    17.30 0.01 
57937.42-57937.45 o    17.21 0.02 
57939.44-57939.46 o    17.22 0.02 
57941.42-57941.45 o    17.15 0.03 
57943.38-57943.40 o    17.14 0.09 
57945.43-57945.46 o    17.01 0.01 
57949.42-57949.44 o    16.92 0.01 
57951.44          o    16.87 0.02 
57953.40-57953.42 o    16.87 0.01 
57955.38-57955.41 o    16.88 0.01 
57957.38-57957.41 o    16.84 0.01 
57959.38-57959.41 o    16.78 0.01 
57965.37-57965.40 o    16.65 0.02 
57967.36-57967.39 o    16.65 0.01 
57969.35-57969.39 o    16.58 0.01 
57972.34-57972.36 o    16.59 0.01 
57974.29-57974.32 o    16.54 0.01 
57978.32-57978.37 o    16.59 0.01 
57980.34-57980.36 o    16.61 0.01 
57982.34-57982.36 o    16.60 0.01 
57990.29-57990.32 o    16.63 0.01 
57992.29-57992.31 o    16.64 0.01 
57996.26-57996.30 o    16.72 0.01 
57998.25-57998.28 o    16.66 0.01 
58000.26-58000.28 o    16.73 0.01 
58002.25-58002.27 o    16.78 0.02 
58004.24-58004.28 o    16.79 0.01 
58008.22-58008.25 o    16.88 0.01 
58010.22-58010.25 o    16.88 0.01 
58014.22-58014.24 o    16.91 0.01 
58022.23-58022.24 o    16.97 0.01 
58026.26-58026.27 o    17.00 0.03 
58028.21-58028.23 o    17.15 0.02 
58030.21-58030.23 o    17.09 0.02 
58032.23-58032.24 o    17.16 0.04 
58036.21-58036.24 o    17.16 0.01 
58038.21-58038.23 o    17.24 0.03 
58040.20-58040.25 o    17.24 0.02 
58042.21-58042.24 o    17.27 0.02 
58046.21-58046.24 o    17.27 0.02 
58050.21-58050.22 o    17.37 0.05 
58054.20-58054.23 o    17.40 0.03 
58056.20-58056.23 o    17.38 0.02 
58060.20-58060.22 o    17.46 0.04 
58062.19-58062.22 o    17.40 0.04 
58064.20-58064.22 o    17.49 0.01 
58066.19-58066.21 o    17.50 0.04 
58068.19-58068.21 o    17.62 0.23 
58074.19-58074.20 o    17.49 0.04 
58180.66          o    17.76 0.15 
58208.50          o    18.04 0.07 
58214.60          o    18.28 0.03 
58220.59          o    18.52 0.01 
58232.57-58234.54 o    18.88 0.02 
58244.54          o    18.44 0.08 
58248.53-58250.52 o    18.63 0.02 
58254.60          o    18.61 0.07 
58258.60-58260.62 o    18.22 0.06 
58262.50-58264.51 o    18.47 0.05 
58266.48          o    18.56 0.07 
58270.49-58272.48 o    18.28 0.04 
58274.48          o    18.45 0.05 
58278.48          o    18.57 0.05 
58282.49          o    18.50 0.04 
58286.47          o    18.62 0.04 
58290.46-58292.46 o    18.50 0.03 
58294.45-58296.49 o    18.55 0.07 
58297.47-58298.41 o    18.52 0.07 
58302.43-58304.43 o    18.46 0.05 
58310.43          o    18.62 0.04 
58318.41-58320.41 o    18.59 0.03 
58322.40-58324.41 o    18.58 0.06 
58328.37-58330.38 o    18.30 0.05 
58338.38          o    18.86 0.05 
58342.37          o    18.67 0.04 
58348.35          o    19.05 0.02 
58360.31-58362.30 o    18.65 0.03 
58364.30-58366.29 o    18.67 0.03 
58368.28          o    18.42 0.02 
58372.27-58374.26 o    18.60 0.01 
58378.25-58380.25 o    18.50 0.03 
58382.24-58384.23 o    18.54 0.06 
58386.26          o    18.94 0.35 
58390.23-58392.22 o    18.60 0.04 
58394.22          o    18.81 0.07 
58402.22          o    18.93 0.07 
58408.22          o    18.71 0.06 
58412.21-58414.21 o    19.09 0.11 
58416.21          o    18.80 0.19 
58430.21          o    19.44 0.26 
58434.20          o    18.72 0.13 
58442.20          o    18.28 0.18 
58503.67          o    18.72 0.24 
58568.64          o    18.72 0.07 
58572.62          o    19.05 0.02 
58582.61          o    19.09 0.05 
58588.62          o    19.30 0.07 
58593.62-58596.60 o    19.02 0.07 
58600.61-58602.62 o    19.44 0.14 
58606.60          o    19.09 0.09 
58610.57          o    18.92 0.06 
58618.46-58620.49 o    18.66 0.07 
58622.47          o    19.29 0.22 
58626.47          o    19.06 0.08 
58630.46          o    18.86 0.04 
58634.45          o    19.04 0.05 
58638.42          o    19.21 0.18 
58642.42-58644.42 o    18.66 0.01 
58646.44-58648.43 o    18.89 0.05 
58650.45          o    19.01 0.16 
58654.42-58656.41 o    18.72 0.04 
58658.41          o    19.62 0.19 
58662.45          o    19.65 0.06 
58666.41          o    19.59 0.06 
58672.37          o    19.17 0.09 
58675.41-58678.38 o    19.15 0.03 
58680.38-58682.25 o    18.44 0.05 
58684.37          o    19.11 0.05 
58688.26-58690.36 o    19.14 0.01 
58694.36          o    19.08 0.02 
58710.31          o    18.73 0.12 
58714.25-58716.44 o    18.87 0.07 
58726.27          o    18.85 0.02 
58730.35-58732.32 o    19.10 0.03 
58734.26-58736.30 o    18.74 0.03 
58740.23          o    19.79 0.20 
58744.27-58746.29 o    18.49 0.01 
58748.32          o    18.67 0.03 
58754.29          o    18.86 0.03 
58758.24          o    18.67 0.01 
58762.26-58764.27 o    18.98 0.04 
58770.24-58772.26 o    18.90 0.10 
57968.28          R    17.02 0.11 
57970.28          R    16.92 0.06 
57971.29-57972.27 R    16.90 0.04 
57973.27          R    16.92 0.06 
57974.28-57975.27 R    16.86 0.04 
57976.27          R    16.81 0.05 
57977.29          R    16.86 0.06 
57979.24          R    16.92 0.05 
57980.28          R    16.84 0.05 
57982.23          R    16.92 0.05 
57983.26-57984.24 R    16.88 0.03 
57985.24          R    16.89 0.05 
57987.25-57988.16 R    16.97 0.04 
57989.23-57990.16 R    17.03 0.04 
57991.24          R    16.98 0.06 
57994.22-57995.22 R    16.99 0.03 
57996.22          R    17.05 0.07 
57997.23-57998.21 R    17.10 0.06 
58002.19-58003.18 R    17.13 0.05 
58004.14-58004.21 R    17.19 0.05 
58005.18-58006.14 R    17.22 0.05 
58010.17-58011.14 R    17.39 0.06 
58012.17-58013.13 R    17.39 0.06 
58014.17          R    17.35 0.08 
58019.16          R    17.44 0.09 
58021.16-58022.12 R    17.53 0.07 
58023.16-58024.12 R    17.52 0.07 
58025.15-58026.13 R    17.58 0.07 
58028.13          R    17.61 0.11 
58029.14-58030.13 R    17.50 0.07 
58031.15-58032.11 R    17.69 0.09 
58033.13-58034.11 R    17.54 0.06 
58035.14          R    17.52 0.10 
58036.15-58037.13 R    17.60 0.07 
58038.11          R    17.65 0.11 
58040.11          R    17.61 0.10 
58043.18          R    17.74 0.13 
58052.14          R    17.83 0.13 
57963.25-57964.24 r    16.84 0.01 
57965.24-57965.31 r    16.84 0.01 
57966.24          r    16.77 0.01 
57968.32          r    16.82 0.05 
57971.30-57972.28 r    16.74 0.01 
57973.30-57974.28 r    16.73 0.01 
57975.24          r    16.73 0.01 
57977.24          r    16.72 0.01 
57978.24          r    16.72 0.01 
57979.24          r    16.76 0.01 
57980.24-57981.24 r    16.76 0.01 
57986.22          r    16.77 0.01 
57988.22          r    16.79 0.01 
57989.22          r    16.84 0.01 
57990.23-57991.22 r    16.84 0.01 
57993.22          r    16.86 0.01 
57996.22          r    16.90 0.01 
57997.22          r    16.94 0.03 
57998.22          r    16.94 0.02 
57999.22          r    16.99 0.02 
58002.17          r    16.94 0.07 
58004.19-58004.22 r    17.08 0.02 
58005.22          r    16.99 0.02 
58006.25-58007.22 r    17.05 0.01 
58008.22          r    17.12 0.01 
58009.22          r    17.09 0.02 
58011.22          r    17.13 0.01 
58015.22          r    17.18 0.01 
58018.17          r    17.23 0.01 
58019.17          r    17.26 0.01 
58020.17          r    17.28 0.01 
58021.17          r    17.36 0.01 
58023.17          r    17.28 0.01 
58025.17          r    17.33 0.02 
58027.17-58028.17 r    17.39 0.01 
58029.17          r    17.44 0.03 
58031.17          r    17.46 0.03 
58032.18          r    17.51 0.03 
58034.14-58035.11 r    17.46 0.01 
58037.13-58038.10 r    17.54 0.01 
58040.14-58041.10 r    17.58 0.01 
58042.10-58043.09 r    17.62 0.01 
58045.13-58046.12 r    17.63 0.01 
58047.12          r    17.65 0.02 
58048.12          r    17.65 0.02 
58050.09          r    17.73 0.02 
58057.15          r    17.76 0.04 
58059.09          r    17.88 0.03 
58063.09          r    17.90 0.02 
58069.08          r    17.97 0.02 
58074.09          r    18.06 0.02 
58079.08          r    18.16 0.03 
58093.10-58094.10 r    18.19 0.04 
58096.10          r    18.21 0.04 
58100.09          r    18.38 0.06 
58118.52          r    18.52 0.04 
58123.53          r    18.46 0.07 
58136.51          r    18.58 0.03 
58144.51          r    18.64 0.03 
58149.52          r    18.82 0.04 
58281.40          r    19.85 0.07 
57876.48-57891.53 V    >18.05 --- 
57893.42-57908.42 V    18.16 0.22 
57920.39          V    17.74 0.20 
57926.51          V    17.29 0.15 
57930.43          V    17.23 0.14 
57961.37-57962.24 V    16.89 0.05 
57963.24-57964.23 V    16.82 0.03 
57965.22-57965.31 V    16.78 0.04 
57966.22          V    16.77 0.05 
57967.29          V    16.77 0.05 
57968.30-57968.57 V    16.76 0.06 
57970.28          V    16.80 0.06 
57971.29-57972.27 V    16.77 0.02 
57973.27-57974.27 V    16.83 0.03 
57974.28-57975.27 V    16.74 0.03 
57976.27-57977.25 V    16.74 0.03 
57977.29-57978.23 V    16.76 0.04 
57979.23-57979.26 V    16.75 0.04 
57980.23-57981.23 V    16.77 0.03 
57982.23-57983.23 V    16.83 0.04 
57983.26-57984.24 V    16.78 0.03 
57985.22-57986.21 V    16.85 0.03 
57987.25-57988.21 V    16.83 0.03 
57988.33-57989.23 V    16.87 0.04 
57990.16-57990.32 V    16.85 0.04 
57991.21-57991.24 V    16.89 0.04 
57993.21          V    16.96 0.06 
57994.21-57995.21 V    16.97 0.04 
57995.22-57996.21 V    16.98 0.04 
57996.22-57997.21 V    17.05 0.05 
57997.23-57998.21 V    17.07 0.05 
57999.21          V    17.10 0.07 
58002.17-58002.19 V    17.18 0.07 
58003.18-58004.14 V    17.07 0.05 
58004.18-58005.18 V    17.12 0.04 
58005.21-58006.14 V    17.19 0.05 
58006.23-58007.21 V    17.17 0.05 
58008.21-58009.18 V    17.18 0.05 
58009.21-58010.17 V    17.19 0.05 
58011.13-58011.21 V    17.30 0.06 
58012.17-58013.13 V    17.37 0.06 
58013.21-58014.17 V    17.25 0.05 
58015.21-58016.19 V    17.25 0.06 
58016.26          V    17.25 0.17 
58018.16-58019.15 V    17.36 0.06 
58019.16-58020.16 V    17.36 0.05 
58021.16-58022.12 V    17.39 0.05 
58022.19-58023.16 V    17.41 0.05 
58024.12          V    17.42 0.10 
58025.15-58026.13 V    17.44 0.05 
58027.14-58028.13 V    17.51 0.06 
58028.15-58029.14 V    17.50 0.07 
58029.16-58030.13 V    17.50 0.08 
58030.54-58031.16 V    17.55 0.08 
58032.11-58032.45 V    17.50 0.07 
58033.13-58034.12 V    17.48 0.05 
58035.09-58035.14 V    17.54 0.07 
58036.14-58037.13 V    17.58 0.06 
58038.08-58038.11 V    17.53 0.07 
58040.10-58041.09 V    17.59 0.06 
58042.09-58043.08 V    17.66 0.08 
58045.12-58046.11 V    17.70 0.08 
58047.10          V    17.80 0.12 
58048.11-58048.14 V    17.74 0.10 
58050.08          V    17.72 0.11 
58052.06-58052.13 V    17.78 0.12 
58056.58-58057.14 V    17.93 0.13 
58059.08          V    17.98 0.15 
58060.24          V    17.82 0.22 
58063.08          V    18.00 0.14 
58064.88          V    17.89 0.23 
58068.67-58069.07 V    18.08 0.14 
58072.25          V    18.11 0.27 
58074.08          V    18.24 0.18 
58079.06          V    18.26 0.18 
58083.02          V    18.14 0.29 
58085.06          V    18.26 0.19 
58093.10-58094.09 V    18.49 0.17 
58096.05-58096.09 V    18.37 0.15 
58100.08          V    18.40 0.22 
58102.22          V    18.65 0.53 
58115.51          V    18.58 0.25 
58118.52          V    18.68 0.28 
58123.53          V    18.55 0.26 
58133.50          V    18.61 0.26 
57984.32-57984.36 c    16.74 0.01 
57988.31-57988.34 c    16.77 0.01 
58012.25-58012.26 c    17.17 0.02 
58016.24-58016.26 c    17.14 0.01 
58020.23-58020.26 c    17.25 0.02 
58072.20-58072.22 c    17.86 0.04 
58224.58-58224.61 c    18.80 0.05 
58256.51-58256.54 c    18.83 0.03 
58280.47-58280.51 c    19.08 0.15 
58284.47-58284.49 c    19.21 0.04 
58308.44-58308.47 c    19.43 0.08 
58312.42-58312.46 c    19.40 0.08 
58344.37-58344.39 c    19.52 0.08 
58376.29-58376.32 c    19.40 0.11 
58396.25-58396.28 c    19.40 0.06 
58400.24-58400.26 c    19.45 0.09 
58424.21-58424.24 c    19.59 0.17 
58428.20-58428.21 c    19.78 0.20 
58432.19-58432.22 c    19.79 0.12 
58436.19-58436.21 c    19.56 0.19 
58580.62-58580.65 c    19.89 0.14 
58604.56-58604.59 c    20.04 0.15 
58612.46-58612.48 c    20.48 0.18 
58636.41-58636.44 c    20.49 0.17 
58664.37-58664.39 c    20.07 0.11 
58668.28-58668.30 c    19.96 0.14 
58696.30-58696.32 c    19.88 0.11 
58720.30-58720.32 c    19.96 0.10 
58724.32-58724.34 c    20.33 0.16 
58728.26-58728.28 c    20.53 0.20 
58756.26-58756.28 c    20.76 0.35 
57963.24-57964.23 g    16.79 0.01 
57965.23          g    16.74 0.01 
57966.23          g    16.73 0.01 
57967.30          g    16.73 0.01 
57971.29-57972.27 g    16.75 0.01 
57973.29-57974.27 g    16.76 0.01 
57975.23          g    16.77 0.01 
57977.23          g    16.76 0.01 
57978.23          g    16.78 0.01 
57979.23          g    16.80 0.01 
57980.23-57981.23 g    16.81 0.01 
57986.21          g    16.88 0.01 
57988.21          g    16.87 0.01 
57989.21          g    16.90 0.01 
57990.22-57991.21 g    16.95 0.01 
57993.21          g    16.97 0.01 
57995.21          g    16.97 0.12 
57996.21          g    16.99 0.02 
57997.21          g    17.01 0.04 
57998.21-57999.21 g    17.06 0.02 
58002.17          g    17.20 0.09 
58004.18-58004.21 g    17.18 0.03 
58005.21          g    17.18 0.02 
58006.24-58007.21 g    17.26 0.01 
58008.21          g    17.21 0.02 
58009.21          g    17.25 0.02 
58011.21          g    17.30 0.01 
58013.21          g    17.35 0.04 
58015.21          g    17.35 0.01 
58016.21          g    17.41 0.01 
58018.16          g    17.39 0.01 
58019.16          g    17.44 0.02 
58020.16          g    17.49 0.02 
58021.16          g    17.43 0.02 
58023.16          g    17.49 0.02 
58025.16          g    17.48 0.02 
58027.16          g    17.56 0.02 
58028.16          g    17.50 0.03 
58029.16          g    17.61 0.03 
58031.16          g    17.53 0.04 
58032.17          g    17.67 0.05 
58034.11-58035.10 g    17.64 0.01 
58037.13-58038.09 g    17.71 0.01 
58038.14-58039.10 g    17.60 0.10 
58040.10-58041.10 g    17.71 0.01 
58042.10-58043.09 g    17.78 0.01 
58045.13-58046.12 g    17.78 0.01 
58047.11          g    17.79 0.02 
58048.12-58049.09 g    17.82 0.02 
58050.09          g    17.87 0.02 
58059.09          g    18.00 0.03 
58063.09          g    18.08 0.02 
58069.08          g    18.11 0.01 
58074.08          g    18.19 0.02 
58079.07          g    18.24 0.02 
58085.07          g    18.19 0.03 
58281.39          g    19.77 0.05 
57963.23-57964.22 B    16.71 0.02 
57965.22-57965.31 B    16.67 0.02 
57966.22          B    16.67 0.02 
57967.28-57968.28 B    16.70 0.04 
57968.31-57968.57 B    16.69 0.08 
57970.28-57971.28 B    16.71 0.03 
57971.29-57972.27 B    16.69 0.02 
57973.27-57974.26 B    16.72 0.02 
57974.28-57975.27 B    16.74 0.02 
57976.26-57977.22 B    16.70 0.02 
57977.29-57978.22 B    16.72 0.02 
57979.22-57979.26 B    16.75 0.02 
57980.22-57980.28 B    16.76 0.02 
57981.22          B    16.76 0.03 
57982.23-57983.22 B    16.84 0.02 
57983.26-57984.24 B    16.82 0.02 
57985.21-57986.20 B    16.85 0.02 
57987.25-57988.20 B    16.89 0.02 
57989.20-57990.16 B    16.90 0.02 
57990.21-57991.20 B    16.91 0.02 
57992.16          B    16.96 0.11 
57993.20          B    16.94 0.03 
57994.20-57994.21 B    16.96 0.02 
57995.20-57995.21 B    17.07 0.03 
57996.20-57996.22 B    17.07 0.03 
57997.23-57998.20 B    17.05 0.04 
57999.20          B    17.10 0.05 
58002.17-58002.18 B    17.19 0.06 
58003.18-58004.14 B    17.12 0.05 
58004.18-58005.17 B    17.11 0.03 
58005.20-58006.14 B    17.27 0.04 
58006.23-58007.20 B    17.20 0.03 
58008.20-58009.17 B    17.20 0.03 
58009.20-58010.17 B    17.31 0.04 
58011.13-58011.20 B    17.26 0.04 
58013.13-58013.20 B    17.35 0.05 
58015.20-58016.18 B    17.29 0.04 
58018.15          B    17.42 0.05 
58020.15          B    17.29 0.11 
58021.15          B    17.44 0.18 
58022.18-58023.15 B    17.32 0.04 
58024.12          B    17.48 0.09 
58027.13-58028.13 B    17.41 0.04 
58029.14-58030.13 B    17.50 0.05 
58030.54-58031.15 B    17.55 0.06 
58032.11-58032.45 B    17.68 0.06 
58033.12-58034.12 B    17.56 0.04 
58035.08-58035.13 B    17.68 0.05 
58036.14-58037.12 B    17.59 0.04 
58038.11-58039.08 B    17.74 0.06 
58040.11-58041.09 B    17.68 0.04 
58042.08-58043.07 B    17.79 0.05 
58043.17          B    17.63 0.08 
58045.12-58046.11 B    17.78 0.05 
58047.10          B    17.88 0.07 
58048.11-58048.14 B    17.78 0.06 
58050.07          B    17.82 0.07 
58052.06-58052.10 B    17.72 0.07 
58056.58-58057.13 B    18.03 0.08 
58059.07          B    18.10 0.10 
58063.08          B    18.04 0.08 
58064.87          B    17.96 0.14 
58068.66-58069.06 B    18.11 0.08 
58072.24          B    18.05 0.14 
58074.07          B    18.19 0.10 
58078.30-58079.06 B    18.24 0.09 
58083.01          B    18.09 0.14 
58085.06          B    18.38 0.12 
58088.32          B    18.33 0.18 
58093.09-58094.08 B    18.52 0.10 
58096.04          B    18.55 0.14 
58118.51          B    18.88 0.18 
58123.53          B    18.68 0.17 
58133.50          B    18.78 0.17 
58136.50          B    18.74 0.15 
58144.50          B    18.85 0.17 
58149.50          B    19.10 0.22 
58181.57          B    18.83 0.21 
58266.47          B    18.88 0.19 
58280.42-58281.38 B    19.17 0.17 
58291.40          B    19.02 0.20 
58302.40          B    19.18 0.24 
57968.57          U    16.55 0.07 
57971.74          U    16.66 0.06 
57977.32          U    16.75 0.07 
57979.26          U    16.76 0.07 
58030.54          U    17.61 0.08 
58032.45          U    17.64 0.07 
58036.77          U    17.76 0.09 
58040.10          U    17.61 0.08 
58048.14          U    17.84 0.09 
58052.06          U    17.64 0.07 
58056.58          U    17.94 0.09 
58060.24          U    17.88 0.09 
58064.87          U    17.90 0.09 
58068.66          U    17.94 0.09 
58072.24          U    17.95 0.09 
58078.30          U    17.81 0.09 
58083.01          U    17.94 0.09 
58095.82          U    18.17 0.11 
58098.36          U    18.05 0.12 
58102.21          U    17.97 0.09 
58181.57          U    18.55 0.11 
58377.30          U    19.05 0.19 
59051.15-59052.66 U    19.35 0.21 
57968.57          UVW1 16.94 0.06 
57971.74          UVW1 17.19 0.07 
57977.32          UVW1 17.27 0.07 
57979.26          UVW1 17.28 0.07 
58030.54          UVW1 18.29 0.09 
58032.45          UVW1 18.34 0.09 
58036.77          UVW1 18.42 0.10 
58040.09          UVW1 18.31 0.09 
58048.13          UVW1 18.45 0.10 
58052.06          UVW1 18.56 0.10 
58056.58          UVW1 18.50 0.10 
58060.24          UVW1 18.61 0.11 
58064.87          UVW1 18.49 0.11 
58068.66          UVW1 18.58 0.11 
58072.24          UVW1 18.61 0.11 
58078.29          UVW1 18.73 0.12 
58083.01          UVW1 18.64 0.11 
58095.82          UVW1 18.76 0.13 
58098.36          UVW1 18.61 0.12 
58102.21          UVW1 18.97 0.14 
58181.57          UVW1 19.07 0.14 
58377.30          UVW1 20.04 0.32 
59051.15-59052.66 UVW1 20.06 0.27 
57968.57          UVM2 17.04 0.06 
57971.75          UVM2 17.20 0.06 
57977.32          UVM2 17.35 0.06 
57979.26          UVM2 17.52 0.06 
58030.54          UVM2 18.63 0.11 
58032.46          UVM2 18.72 0.10 
58036.77          UVM2 18.66 0.10 
58040.10          UVM2 18.65 0.10 
58048.14          UVM2 18.61 0.10 
58052.06          UVM2 18.61 0.10 
58056.58          UVM2 18.86 0.12 
58060.24          UVM2 18.70 0.11 
58064.88          UVM2 18.70 0.10 
58068.67          UVM2 18.80 0.11 
58072.25          UVM2 18.91 0.12 
58078.30          UVM2 18.95 0.15 
58083.02          UVM2 18.97 0.13 
58095.83          UVM2 19.14 0.15 
58098.37          UVM2 18.98 0.13 
58102.22          UVM2 19.14 0.15 
58181.58          UVM2 19.21 0.14 
58377.30          UVM2 20.31 0.38 
59051.16-59052.67 UVM2 20.18 0.26 
57968.57          UVW2 17.33 0.07 
57971.75          UVW2 17.50 0.06 
57977.32          UVW2 17.66 0.07 
57979.26          UVW2 17.91 0.08 
57997.33          UVW2 18.35 0.08 
58030.54          UVW2 18.87 0.12 
58032.45          UVW2 18.98 0.12 
58036.77          UVW2 18.92 0.12 
58040.10          UVW2 18.90 0.12 
58048.14          UVW2 19.00 0.13 
58052.06          UVW2 19.14 0.14 
58056.58          UVW2 18.89 0.12 
58060.24          UVW2 19.10 0.13 
58064.87          UVW2 19.00 0.13 
58068.66          UVW2 19.13 0.14 
58072.24          UVW2 19.10 0.13 
58078.30          UVW2 19.19 0.17 
58083.01          UVW2 19.19 0.14 
58095.82          UVW2 19.27 0.15 
58098.36          UVW2 19.22 0.16 
58102.21          UVW2 19.24 0.15 
58181.57          UVW2 19.49 0.17 
58377.30          UVW2 20.45 0.40 
59051.15-59052.67 UVW2 20.02 0.22 
